Revisiting Self-Training for Neural Sequence Generation

Self-training is one of the earliest and simplest semi-supervised methods. The key idea is to augment the original labeled dataset with unlabeled data paired with the model's prediction (i.e. the pseudo-parallel data). While self-training has been extensively studied on classification problems, in complex sequence generation tasks (e.g. machine translation) it is still unclear how self-training works due to the compositionality of the target space. In this work, we first empirically show that self-training is able to decently improve the supervised baseline on neural sequence generation tasks. Through careful examination of the performance gains, we find that the perturbation on the hidden states (i.e. dropout) is critical for self-training to benefit from the pseudo-parallel data, which acts as a regularizer and forces the model to yield close predictions for similar unlabeled inputs. Such effect helps the model correct some incorrect predictions on unlabeled data. To further encourage this mechanism, we propose to inject noise to the input space, resulting in a "noisy" version of self-training. Empirical study on standard machine translation and text summarization benchmarks shows that noisy self-training is able to effectively utilize unlabeled data and improve the performance of the supervised baseline by a large margin.

==> plot_analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import random\n",
    "import csv\n",
    "\n",
    "from collections import OrderedDict\n",
    "from adjustText import adjust_text\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 170,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.tight_layout()\n",
    "def plot_line(obj_dict, fname='', ylabel = 'BLEU', xlabel = '', yticks='', loc=\"upper left\", ylimit=[], xlimit=[], legend=True):\n",
    "    line_opt=dict(linewidth=3, markersize=12)\n",
    "    fig = plt.figure(figsize=(10, 10))\n",
    "    axes = fig.add_subplot(1, 1, 1)\n",
    "    marker_list=[\"o\", \"v\", \"s\", \"D\", \"x\", \"*\"]\n",
    "    color_list=[\"red\", \"blue\"]\n",
    "    \n",
    "#     axes.set_xlim(xmin * inc_factor, xmax * inc_factor)\n",
    "#     axes.set_ylim(-1, 13)\n",
    "#     axes.set_xlim(-1, len(x))\n",
    "#     axes.set_yscale(\"log\")\n",
    "    \n",
    "    if ylimit != []:\n",
    "        axes.set_ylim(ylimit[0], ylimit[1])\n",
    "        \n",
    "    if xlimit != []:\n",
    "        axes.set_xlim(xlimit[0], xlimit[1])\n",
    "        \n",
    "    \n",
    "    axes.spines['right'].set_color('black')\n",
    "    axes.spines['top'].set_color('black')\n",
    "    axes.spines['left'].set_color('black')\n",
    "    axes.spines['bottom'].set_color('black')\n",
    "    \n",
    "    axes.spines['right'].set_linewidth(3)\n",
    "    axes.spines['top'].set_linewidth(3)\n",
    "    axes.spines['left'].set_linewidth(3)\n",
    "    axes.spines['bottom'].set_linewidth(3)\n",
    "    labelsize=35\n",
    "    \n",
    "    axes.tick_params(labelsize=labelsize)\n",
    "    \n",
    "    vaalign=[\"bottom\", \"top\"]\n",
    "    haalign=[\"left\", \"left\"]\n",
    "\n",
    "    for i, key in enumerate(obj_dict):\n",
    "        name = key\n",
    "        print(obj_dict)\n",
    "        print(key)\n",
    "        print(obj_dict[key])\n",
    "        axes.plot(range(len(obj_dict[key])), \n",
    "                  obj_dict[key], \n",
    "                  label=name, **line_opt,\n",
    "                  marker=marker_list[i],\n",
    "                  color=color_list[i]) \n",
    "        texts = [axes.text(x, y, '%s' % y, ha=haalign[i], va=vaalign[i], fontsize=labelsize) for x,y in zip(range(len(obj_dict[key])), obj_dict[key])]\n",
    "#         adjust_text(texts)\n",
    "#     axes.legend(loc='upper right', prop={'size': 20})\n",
    "    axes.legend(prop={'size': labelsize}, loc=loc)\n",
    "#     axes.set_xlabel('epoch', fontsize=25)\n",
    "    axes.set_ylabel(ylabel, fontsize=labelsize)\n",
    "    axes.set_xticks(range(len(obj_dict[key])))\n",
    "    axes.grid(True)\n",
    "    \n",
    "    if yticks != '':\n",
    "        axes.set_yticks(yticks)\n",
    "    \n",
    "    if xlabel != '':\n",
    "        axes.set_xticklabels(xlabel)\n",
    "    \n",
    "    if fname != '':\n",
    "        fig.savefig(fname, bbox_inches='tight')\n",
    "    \n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_csv(fname, label):\n",
    "    rows = []\n",
    "    with open(fname, newline=\"\") as fin:\n",
    "        csvreader = csv.reader(fin, delimiter=',')\n",
    "        for row in csvreader:\n",
    "            rows.append(row)\n",
    "    ticks = [x[0] for x in rows]\n",
    "    \n",
    "    res = OrderedDict([])\n",
    "    for i, name in enumerate(label):\n",
    "        res[name] = [round(float(x[i+1]), 1) for x in rows]\n",
    "    return res, ticks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "OrderedDict([('noisy ST', [5.3, 20.4, 26.2, 29.3]), ('baseline', [2.0, 15.6, 23.2, 28.3])])\n",
      "['10K', '100K', '640K', '3.9M']\n"
     ]
    }
   ],
   "source": [
    "bleu_para,  para_ticks= read_csv(\"bleu_para.csv\", [\"noisy ST\", \"baseline\"])\n",
    "print(bleu_para)\n",
    "print(para_ticks)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 173,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "OrderedDict([('noisy ST', [5.3, 20.4, 26.2, 29.3]), ('baseline', [2.0, 15.6, 23.2, 28.3])])\n",
      "noisy ST\n",
      "[5.3, 20.4, 26.2, 29.3]\n",
      "OrderedDict([('noisy ST', [5.3, 20.4, 26.2, 29.3]), ('baseline', [2.0, 15.6, 23.2, 28.3])])\n",
      "baseline\n",
      "[2.0, 15.6, 23.2, 28.3]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_line(bleu_para, xlabel=para_ticks, ylimit=[0,32], xlimit=[-0.2, 3.6], fname=\"analysis-para.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "OrderedDict([('noisy ST', [15.6, 16.6, 17.4, 18.7, 19.3, 19.2])])\n",
      "['0', '100K', '500K', '1.5M', '3.8M', '20M']\n"
     ]
    }
   ],
   "source": [
    "bleu_mono, mono_ticks=read_csv(\"bleu_mono.csv\", [\"noisy ST\"])\n",
    "print(bleu_mono)\n",
    "print(mono_ticks)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 146,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "OrderedDict([('noisy ST', [15.6, 16.6, 17.4, 18.7, 19.3, 19.2])])\n",
      "noisy ST\n",
      "[15.6, 16.6, 17.4, 18.7, 19.3, 19.2]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "yticks = range(16, 20)\n",
    "plot_line(bleu_mono, xlabel=mono_ticks, yticks=yticks, fname=\"analysis-mono.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "OrderedDict([('noisy ST', [17.9, 19.3, 19.2, 18.7, 17.9])])\n",
      "['ST', '0.2', '0.4', '0.6', '0.8']\n"
     ]
    }
   ],
   "source": [
    "bleu_noise, noise_ticks=read_csv(\"bleu_noise.csv\", [\"noisy ST\"])\n",
    "print(bleu_noise)\n",
    "print(noise_ticks)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 147,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "OrderedDict([('noisy ST', [17.9, 19.3, 19.2, 18.7, 17.9])])\n",
      "noisy ST\n",
      "[17.9, 19.3, 19.2, 18.7, 17.9]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_line(bleu_noise, xlabel=noise_ticks, yticks=range(18, 20), ylimit=[17.5, 19.5], \n",
    "          loc=\"lower left\", fname=\"analysis-noise.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot_bar.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import random\n",
    "import csv\n",
    "import pandas as pd\n",
    "\n",
    "from matplotlib import rc\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.tight_layout()\n",
    "def plot_bar(data, fname='', ylabel = '', legend=True):\n",
    "    line_opt=dict(linewidth=3, markersize=12)\n",
    "    fig = plt.figure(figsize=(20, 14))\n",
    "    axes = fig.add_subplot(1, 1, 1)\n",
    "    marker_list=[\"o\", \"v\", \"s\", \"D\", \"x\", \"*\"]\n",
    "    \n",
    "#     axes.set_xlim(xmin * inc_factor, xmax * inc_factor)\n",
    "    axes.set_ylim(10, 23)\n",
    "#     axes.set_xlim(-1, len(x))\n",
    "#     axes.set_yscale(\"log\")\n",
    "    \n",
    "    axes.spines['right'].set_color('black')\n",
    "    axes.spines['top'].set_color('black')\n",
    "    axes.spines['left'].set_color('black')\n",
    "    axes.spines['bottom'].set_color('black')\n",
    "    \n",
    "    axes.spines['right'].set_linewidth(3)\n",
    "    axes.spines['top'].set_linewidth(3)\n",
    "    axes.spines['left'].set_linewidth(3)\n",
    "    axes.spines['bottom'].set_linewidth(3)\n",
    "    \n",
    "    axes.tick_params(labelsize=30)\n",
    "    \n",
    "    def autolabel(rects):\n",
    "        \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "        for rect in rects:\n",
    "            height = rect.get_height()\n",
    "            axes.annotate('{}'.format(height),\n",
    "                        xy=(rect.get_x() + rect.get_width() / 2, height),\n",
    "                        xytext=(0, 3),  # 3 points vertical offset\n",
    "                        textcoords=\"offset points\",\n",
    "                        ha='center', va='bottom', fontsize=25)\n",
    "\n",
    "    iter_ =4\n",
    "    width = 0.2\n",
    "    x = np.arange(iter_)\n",
    "    labels = [\"ST\", \"noisy ST (noise)\", \"noisy ST (paraphrase)\"]\n",
    "    color_set = [[\"green\", \"lightgreen\"], [\"dodgerblue\", \"skyblue\"], [\"red\", \"coral\"]]\n",
    "    offsets = [-width, 0, width]\n",
    "    def plot_common(data_, x, label, colors):\n",
    "        pseudo = [data_[j * 2] for j in range(iter_)]\n",
    "        ft = [data_[j*2+1] for j in range(iter_)]\n",
    "        pseudo = [min(xx, yy) for xx, yy in zip(pseudo, ft)]\n",
    "        rects1 = axes.bar(x, ft, width, label=\"{}{}\".format(label, \": fine-tune\"), color=colors[1])\n",
    "        rects2 = axes.bar(x, pseudo, width, label=\"{}{}\".format(label, \": pseudo-training\"), color=colors[0])\n",
    "        autolabel(rects1)\n",
    "        \n",
    "    print(data)\n",
    "    for i in range(3):\n",
    "        plot_common(data[i], x+offsets[i], label=labels[i], colors=color_set[i])\n",
    "        \n",
    "#     axes.set_ylim(10, 22)\n",
    "    axes.set_xticks(range(iter_))\n",
    "    xticklabel = [\"iteration {}\".format(i) for i in range(iter_)]\n",
    "    xticklabel[0] = \"baseline\"\n",
    "    axes.set_xticklabels(xticklabel)\n",
    "#     axes.legend(loc='upper right', prop={'size': 20})\n",
    "    axes.legend(prop={'size': 20})\n",
    "#     axes.set_xlabel('iteration', fontsize=25)\n",
    "#     axes.set_ylabel(ylabel, fontsize=25)\n",
    "    \n",
    "    if fname != '':\n",
    "        fig.savefig(fname, bbox_inches='tight')\n",
    "    \n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_csv(fname):\n",
    "    res = []\n",
    "    with open(fname, newline=\"\") as fin:\n",
    "        csvreader = csv.reader(fin, delimiter=',')\n",
    "        for row in csvreader:\n",
    "            row = [round(float(x), 1) for x in row] \n",
    "            res.append(row)\n",
    "    \n",
    "    return res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [],
   "source": [
    "res = read_csv(\"results.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[15.6, 15.6, 16.8, 17.9, 18.3, 18.6, 19.1, 18.7], [15.6, 15.6, 16.6, 19.3, 19.6, 21.1, 20.4, 21.4], [15.6, 15.6, 17.8, 20.4, 20.6, 21.4, 20.8, 21.8]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x1008 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_bar(res, fname=\"bar.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

